Two-dimensional state sum models and spin structures

The state sum models in two dimensions introduced by Fukuma, Hosono and Kawai are generalised by allowing algebraic data from a non-symmetric Frobenius algebra. Without any further data, this leads to a state sum model on the sphere. When the data is augmented with a crossing map, the partition function is defined for any oriented surface with a spin structure. An algebraic condition that is necessary for the state sum model to be sensitive to spin structure is determined. Some examples of state sum models that distinguish topologically-inequivalent spin structures are calculated.

==> anc/Supporting_code_for_Example_4.6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     86880,       2338]
NotebookOptionsPosition[     84464,       2269]
NotebookOutlinePosition[     84991,       2288]
CellTagsIndexPosition[     84948,       2285]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["\nFINDING ALL SPIN CROSSINGS FOR ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalC]C", "k"], TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" by Sara O. G. Tavares and Antony R. Lee\n\n28 December 2013\n\n",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["Mathematica",
  FontFamily->"Arial",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" code based on \[OpenCurlyQuote]Two-dimensional state sum models \
and spin structures\[CloseCurlyQuote] by John W. Barrett and Sara O. G. \
Tavares. Please contact the authors to reproduce any section of the code. \n\n\
We wish to study all crossings compatible with a spin state sum model in a \
special class of algebras: ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[DoubleStruckCapitalC]C", "k"], TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" where ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "k"], "\[Congruent]", "<", "h", ">"}], TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is the cyclic group of order ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox["k", TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" generated by ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". The axioms 1 to 5 used throughout are those of definition 4.1 \
for a spin crossing. Einstein\[CloseCurlyQuote]s summation convention is used \
throughout with other sums displayed explicitly.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.596048653315593*^9, 3.596048706427989*^9}, {
  3.5960487878732967`*^9, 3.5960487995280547`*^9}, {3.5960488453396025`*^9, 
  3.5960489706091194`*^9}, {3.5960490189493465`*^9, 3.596049080494367*^9}, {
  3.596190242414239*^9, 3.5961903811619043`*^9}, {3.5961917648275805`*^9, 
  3.596191806807613*^9}, {3.596621818563946*^9, 3.5966218355703297`*^9}, {
  3.5971750572775946`*^9, 3.5971750654800572`*^9}, {3.597175208067585*^9, 
  3.5971752172687206`*^9}, {3.5971760362915688`*^9, 3.597176115186125*^9}, {
  3.597220928181449*^9, 3.597221012842005*^9}, {3.5972210498563614`*^9, 
  3.597221063790248*^9}, {3.5972216400157285`*^9, 3.5972216496956167`*^9}, {
  3.5972224639966135`*^9, 3.5972225273628125`*^9}, {3.5972226219488087`*^9, 
  3.597222751180893*^9}, {3.5972228209123383`*^9, 3.597222821929014*^9}, {
  3.597226343113109*^9, 3.5972263698469286`*^9}, {3.5972264017201567`*^9, 
  3.597226416944294*^9}}],

Cell[TextData[{
 StyleBox["We start by defining the order of the group through the variable ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["dim", "Input",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[".",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.597220843138774*^9, 3.597220860843399*^9}, {
  3.5972227614046946`*^9, 3.5972227666882153`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"dim", "=", "2"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.592913063864297*^9, 3.592913065786246*^9}, {
   3.5929133288324795`*^9, 3.5929133524730353`*^9}, {3.5929135028606462`*^9, 
   3.592913515427535*^9}, 3.592913634807119*^9, {3.592914050152169*^9, 
   3.5929140503113546`*^9}, {3.5929141247458534`*^9, 
   3.5929141248005433`*^9}, {3.592914826936756*^9, 3.5929148270568657`*^9}, {
   3.5929158631326437`*^9, 3.5929158632840166`*^9}, 3.5929159877428975`*^9, {
   3.5929162110844812`*^9, 3.5929162111958137`*^9}, {3.5929185703693733`*^9, 
   3.592918570984505*^9}, {3.593431023558543*^9, 3.593431023785695*^9}, {
   3.5934310898909655`*^9, 3.5934310901001053`*^9}, {3.5934415826866493`*^9, 
   3.5934415834571676`*^9}, {3.5934416297611217`*^9, 3.593441659338894*^9}, {
   3.5934466251467743`*^9, 3.5934466252908773`*^9}, {3.5934466687307863`*^9, 
   3.593446669394279*^9}, {3.593449577334363*^9, 3.5934495775365295`*^9}, 
   3.5935011000642014`*^9, 3.593501222708559*^9, 3.5935012948158197`*^9, {
   3.5935429437273226`*^9, 3.5935429439394712`*^9}, 3.5961921162592926`*^9, {
   3.5963081867923307`*^9, 3.5963081870485067`*^9}, {3.596308288921419*^9, 
   3.5963082891565833`*^9}, {3.596308337010478*^9, 3.596308337687929*^9}, {
   3.5963084097729855`*^9, 3.5963084104774632`*^9}, {3.5963101412046967`*^9, 
   3.596310141491893*^9}, {3.5963118184018507`*^9, 3.596311818616993*^9}, {
   3.5966211691720743`*^9, 3.596621169356203*^9}, {3.5966224336925216`*^9, 
   3.5966224342478933`*^9}, {3.596653139044286*^9, 3.5966531399729147`*^9}, {
   3.5967163675105486`*^9, 3.596716368301078*^9}, {3.5967169185742464`*^9, 
   3.596716936462223*^9}, {3.5967188958654146`*^9, 3.596718896050541*^9}, {
   3.596830233771019*^9, 3.596830233943138*^9}, {3.596832632715865*^9, 
   3.5968326331411486`*^9}, {3.597175867839041*^9, 3.5971758680151587`*^9}, {
   3.59724404873882*^9, 3.597244048916939*^9}}],

Cell[TextData[{
 StyleBox["The variable ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["A", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is a tensor in four indices that will store the information for \
the crossing map. In other words, ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", ":", 
    RowBox[{
     RowBox[{"A", " ", "\[CircleTimes]", "A"}], " ", "\[RightArrow]", 
     RowBox[{"A", "\[CircleTimes]", "A", " "}]}]}], TraditionalForm]]],
 " ",
 StyleBox["can be written as ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "=", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", 
      RowBox[{"i", ",", "j", ",", "k", ",", "l"}]], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"i", ",", "j"}]], 
      RowBox[{"k", ",", "l"}]], 
     RowBox[{
      SuperscriptBox["h", "i"], "\[CircleTimes]", 
      SuperscriptBox["h", "j"], "\[CircleTimes]", 
      SuperscriptBox["h", "k"], "\[CircleTimes]", 
      SuperscriptBox["h", "l"]}]}]}], TraditionalForm]]],
 StyleBox[" where the group elements, powers of ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", are taken as the algebra basis. The components of \[Lambda] are \
then stored in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["A", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". ",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5960491340560837`*^9, 3.5960492711574836`*^9}, {
  3.596049389651471*^9, 3.5960493911985016`*^9}, {3.596190484608994*^9, 
  3.5961905003004737`*^9}, {3.5961912025790634`*^9, 3.5961913139514465`*^9}, {
  3.5961913529985323`*^9, 3.596191622272377*^9}, {3.596719479724062*^9, 
  3.5967195256427813`*^9}, {3.597175084466259*^9, 3.5971751217821226`*^9}, {
  3.597175160736062*^9, 3.597175175681014*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"A", "=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "##"], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"dim", ",", "dim", ",", "dim", ",", "dim"}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.592910602879294*^9, 3.592910640725505*^9}, {
   3.5929130695471325`*^9, 3.592913075443843*^9}, 3.596049116781556*^9, 
   3.5961921184517508`*^9}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"list0", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "3"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"list1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "4"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"list2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          SuperscriptBox["dim", "4"], "-", 
          SuperscriptBox["dim", "3"]}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5929113833271103`*^9, 3.592911386117257*^9}, {
   3.592912992033414*^9, 3.592912992202366*^9}, 3.5929130761401587`*^9, {
   3.592913110269399*^9, 3.592913141941514*^9}, {3.592913174926179*^9, 
   3.592913175877387*^9}, {3.592913253144026*^9, 3.5929132560552707`*^9}, {
   3.5934541594016695`*^9, 3.593454159870445*^9}, {3.596192119955761*^9, 
   3.596192122582509*^9}, 3.596192669106517*^9, {3.5966209983087535`*^9, 
   3.596620999287413*^9}, {3.596621094936409*^9, 3.5966210957689686`*^9}, {
   3.596621199528385*^9, 3.5966212100274177`*^9}, 3.597220688761422*^9}],

Cell[TextData[{
 StyleBox["A combination of axioms 2 and 3 allows us to simplify the \
tensorial form of the crossing: it is easy to conclude ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Lambda]", 
      RowBox[{"0", ",", "j"}]], 
     RowBox[{"k", ",", "l"}]], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Delta]", "0"], "l"], 
     SuperscriptBox[
      SubscriptBox["\[Delta]", "j"], "k"]}]}], TraditionalForm]]],
 " ",
 StyleBox[". Although we will still enforce axioms 2 and 3 independenty we \
can use this simplification to expedite calculations. We use ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list0", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" to store the values ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Lambda]", 
     RowBox[{"0", ",", "j"}]], 
    RowBox[{"k", ",", "l"}]], TraditionalForm]]],
 StyleBox[" must take. There are ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["dim", "3"], TraditionalForm]], "Code"],
 StyleBox[" of these. Note that our index system records (powers of ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[") + 1 instead of powers of ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". This is due to the internal labelling system of ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["Mathematica",
  FontFamily->"Arial",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" i.e. the zeroth element of an array does not exist in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["Mathematica",
  FontFamily->"Arial",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[", only the first, second, etc. ",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5960493140670867`*^9, 3.59604931568417*^9}, {
  3.5960493481328025`*^9, 3.5960497326231165`*^9}, {3.5960503639159784`*^9, 
  3.596050407903303*^9}, {3.596191659228053*^9, 3.5961917157137737`*^9}, {
  3.596191812551448*^9, 3.5961918185774784`*^9}, {3.596621013674039*^9, 
  3.5966210148618336`*^9}, {3.5966219364708424`*^9, 3.596621991386585*^9}, {
  3.5967195060807*^9, 3.596719548846311*^9}, {3.597175224234354*^9, 
  3.5971752446059284`*^9}, {3.597220738964651*^9, 3.597220789093318*^9}, {
  3.5972212900748324`*^9, 3.597221291607918*^9}, {3.5972228617585363`*^9, 
  3.5972232165698705`*^9}, {3.5972233006298523`*^9, 3.597223347811284*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "\t", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "dim"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"l", "=", "1"}], ",", 
         RowBox[{"l", "\[LessEqual]", "dim"}], ",", 
         RowBox[{"l", "++"}], ",", 
         RowBox[{
          RowBox[{"tot", "++"}], ";", 
          RowBox[{
           RowBox[{"list0", "[", 
            RowBox[{"[", "tot", "]"}], "]"}], "=", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"1", ",", "l"}], "]"}], 
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"j", ",", "k"}], "]"}]}]}], "}"}]}]}]}], "]"}]}], 
      "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
    "]"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{"j", ",", "k", ",", "l"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.596050165072424*^9, {3.596192125957763*^9, 3.5961921581612716`*^9}, {
   3.5961926726658974`*^9, 3.596192676596526*^9}, {3.5966210057687483`*^9, 
   3.596621006672351*^9}, {3.597220883262351*^9, 3.597220903138631*^9}}],

Cell[TextData[{
 StyleBox["Similarly we can conclude axiom 1 corresponds to ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Lambda]", 
      RowBox[{"i", ",", "j"}]], 
     RowBox[{"k", ",", "l"}]], "=", 
    SuperscriptBox[
     SubscriptBox["\[Lambda]", 
      RowBox[{
       RowBox[{"-", "k"}], ",", "i"}]], 
     RowBox[{"l", ",", 
      RowBox[{"-", "j"}]}]]}], TraditionalForm]]],
 " ",
 StyleBox[". We use ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list1", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" to store the equations the identity gives rise to. As we said \
indices record (powers of ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox["h", TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[") + 1. To appropriately calculate ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"-", "i"}], TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" we must therefore compute  ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", "i"}], "+", 
      RowBox[{"1", " ", 
       RowBox[{"(", 
        RowBox[{"mod", " ", 
         StyleBox["dim", "Code"]}], 
        StyleBox[")", "Code"]}]}]}], "]"}], "+", "1"}], TraditionalForm]],
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". We recall ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["dim", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is the order of the cyclic group.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5960498417148523`*^9, 3.596050143701171*^9}, {
  3.596050352784565*^9, 3.5960503554233165`*^9}, {3.5961918244113684`*^9, 
  3.596191827340325*^9}, {3.5961918583020115`*^9, 3.5961920822775908`*^9}, {
  3.5966219962168107`*^9, 3.5966219963919334`*^9}, {3.597175282822384*^9, 
  3.5971753558670316`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\t", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", "dim"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\t", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"l", "=", "1"}], ",", 
           RowBox[{"l", "\[LessEqual]", "dim"}], ",", 
           RowBox[{"l", "++"}], ",", 
           RowBox[{
            RowBox[{"tot", "++"}], ";", 
            RowBox[{
             RowBox[{"list1", "[", 
              RowBox[{"[", "tot", "]"}], "]"}], "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "]"}], "==", 
               RowBox[{"A", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "k"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
                   "1"}], ",", "i", ",", "l", ",", 
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "j"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
                   "1"}]}], "]"}], "]"}]}], "}"}]}]}]}], "]"}]}], 
        "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
      "]"}]}], "\[IndentingNewLine]", "\t", "]"}], "\[IndentingNewLine]", 
   "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "tot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.5960504429396687`*^9, {3.596192222405184*^9, 3.596192234060967*^9}, {
   3.5961926827916565`*^9, 3.5961926858927355`*^9}}],

Cell[TextData[{
 StyleBox["We now store the components of the crossing on a new list, ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list2", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[".",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{
  3.596050456149476*^9, {3.5960504978282537`*^9, 3.596050559214179*^9}, {
   3.5961922562467933`*^9, 3.5961922567631373`*^9}, {3.596621112348054*^9, 
   3.596621113250662*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "2"}], ",", 
     RowBox[{"i", "\[LessEqual]", "dim"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\t", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "\t", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", "dim"}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\t", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"l", "=", "1"}], ",", 
           RowBox[{"l", "\[LessEqual]", "dim"}], ",", 
           RowBox[{"l", "++"}], ",", 
           RowBox[{
            RowBox[{"tot", "++"}], ";", 
            RowBox[{
             RowBox[{"list2", "[", 
              RowBox[{"[", "tot", "]"}], "]"}], "=", 
             RowBox[{"A", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], 
              "]"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "\t", "]"}]}], 
      "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
    "]"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "tot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.592912099378043*^9, 3.5929121518898253`*^9}, {
   3.5929130018179693`*^9, 3.592913012322279*^9}, {3.5929132638807664`*^9, 
   3.592913285321043*^9}, {3.593454025160163*^9, 3.593454047614481*^9}, {
   3.593454222420642*^9, 3.5934542226550293`*^9}, {3.593455061043318*^9, 
   3.5934551327346277`*^9}, 3.5960498150650783`*^9, {3.596050150871957*^9, 
   3.596050156094432*^9}, 3.5960504371858253`*^9, {3.59619227324113*^9, 
   3.596192284634739*^9}, {3.5961926919297633`*^9, 3.5961926957393045`*^9}, {
   3.5966211239218063`*^9, 3.5966211245892506`*^9}}],

Cell[TextData[{
 StyleBox["We will use the equations in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list1", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" to simplify the variables in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list2", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", the components of the crossing. The solutions to these equations \
are stored in a new tensor, ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["B", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". It is worth noting we expect there to be more variables than \
independent equations. Hence the resulting warning - ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["Solve::svars: \[OpenCurlyDoubleQuote]Equations may not give \
solutions for all \\\[CloseCurlyDoubleQuote]solve\\\[CloseCurlyDoubleQuote] \
variables.\[CloseCurlyDoubleQuote]",
  FontFamily->"Arial",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" - when the programme is run which will not affect the outcome. \n\
\nThe operations performed over ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list1", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" are designed to eliminate unnecessary equations. The ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["Mathematica",
  FontFamily->"Arial",
  FontSize->14,
  FontSlant->"Italic",
  FontColor->GrayLevel[0]],
 StyleBox[" instruction to delete duplicates is self-explanatory; erasing the \
first entry of the list, however, might not be so. This is done to get rid of \
a trivial condition: an equation which is already identified as being \
\[OpenCurlyQuote]True\[CloseCurlyQuote] and that always appears in the first \
entry of the list after duplicates are removed. This approach will be \
followed throughout the programme when dealing with systems of equations. \
Flatten reduces the produced list to its most basic form within ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["Mathematica.",
  FontFamily->"Arial",
  FontSize->14,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.596050590711177*^9, 3.596050660829934*^9}, {
   3.5960507294216633`*^9, 3.5960507522398624`*^9}, {3.596621127748364*^9, 
   3.596621128603936*^9}, {3.596621306110705*^9, 3.5966214580703764`*^9}, {
   3.5966220613163724`*^9, 3.5966220706916456`*^9}, {3.5967174617746935`*^9, 
   3.596717873231988*^9}, {3.597175461974703*^9, 3.597175483023731*^9}, {
   3.597221199801841*^9, 3.597221245594184*^9}, {3.5972212821942196`*^9, 
   3.5972212834211206`*^9}, 3.5972213474323835`*^9, {3.5972213774347363`*^9, 
   3.5972214058109217`*^9}, 3.5972234494249616`*^9, {3.5972235818932714`*^9, 
   3.5972236099669704`*^9}, {3.5972236573235197`*^9, 3.5972236628391924`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"eqns", "=", 
     RowBox[{
      RowBox[{"Delete", "[", 
       RowBox[{
        RowBox[{"list1", "//", "DeleteDuplicates"}], ",", "1"}], "]"}], "//", 
      "Flatten"}]}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{"eqns", ",", "list2"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5929122740351405`*^9, 3.592912280663325*^9}, {
   3.5929124227732735`*^9, 3.592912464390106*^9}, {3.5929130181057043`*^9, 
   3.592913018301024*^9}, 3.5934528011105766`*^9, 3.593454477033058*^9, {
   3.5961923332091813`*^9, 3.5961923350284033`*^9}, {3.596621137386812*^9, 
   3.5966211380432515`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.597244015612748*^9, 3.5972440530466814`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["In the above, ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["Solve", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[" is a Mathematica routine which solves a list of equations (",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["eqns", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[") for a given list of variables (",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list2", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox["). Finally, we store the results in the array ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["B", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[" (which can be viewed as a matrix for convenience).",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5972214266357636`*^9, 3.597221495672022*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"A", "/.", "sols"}], ",", "1"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"B", "//", "MatrixForm"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.592912657720772*^9, 3.5929126889387674`*^9}, {
   3.592912719683112*^9, 3.59291272235509*^9}, {3.5929128951605535`*^9, 
   3.5929129063113723`*^9}, {3.5929133117683477`*^9, 3.5929133247756824`*^9}, 
   3.592914142842252*^9, {3.596192338447686*^9, 3.596192342303261*^9}, 
   3.596192375463402*^9, 3.596192698955456*^9, {3.597221499005394*^9, 
   3.5972215079697723`*^9}}],

Cell[TextData[{
 StyleBox["The map ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CurlyPhi]", ":", 
    RowBox[{"A", " ", "\[RightArrow]", "A"}]}], TraditionalForm]]],
 StyleBox[" is now defined. The components ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CurlyPhi]", "(", 
     SuperscriptBox["h", "i"], ")"}], "\[Congruent]", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "j"], 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[CurlyPhi]", "i"], "j"], "(", 
      SuperscriptBox["h", "j"], ")"}]}]}], TraditionalForm]]],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CurlyPhi]", "i"], "j"], "\[Congruent]", 
    SuperscriptBox[
     SubscriptBox["\[Lambda]", 
      RowBox[{"i", ",", "k"}]], 
     RowBox[{"j", ",", "k"}]]}], TraditionalForm]]],
 " ",
 StyleBox["will be stored through the tensor ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["f", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[".",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.596050692317923*^9, 3.5960507115367393`*^9}, {
  3.596050766276232*^9, 3.5960507691521378`*^9}, {3.596050873515725*^9, 
  3.5960508772892303`*^9}, {3.596192377704898*^9, 3.596192449167631*^9}, {
  3.5961924850916276`*^9, 3.596192599872281*^9}, {3.596192629893335*^9, 
  3.5961926320277615`*^9}, {3.596622114881212*^9, 3.596622213888455*^9}, {
  3.5966525187832813`*^9, 3.5966525282706413`*^9}, {3.5966525593904514`*^9, 
  3.5966525593904514`*^9}, {3.5967180753712378`*^9, 3.5967180753712378`*^9}, {
  3.5967193756294174`*^9, 3.596719390244195*^9}, {3.596719624133686*^9, 
  3.5967196251473637`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"B", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "k", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.592913675689548*^9, 3.5929136819290457`*^9}, {
   3.5929139251805735`*^9, 3.592913990503394*^9}, {3.5929182561678925`*^9, 
   3.592918258032222*^9}, {3.593450265443006*^9, 3.5934502711220255`*^9}, {
   3.5934529777542706`*^9, 3.593452983029024*^9}, {3.5934545256398764`*^9, 
   3.593454526311788*^9}, 3.5961926397839346`*^9, {3.5966525757453957`*^9, 
   3.59665257819304*^9}, 3.596653021842876*^9}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"list3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "5"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"list4", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "4"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"list5", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "6"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"list6", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "2"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"list7", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "2"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"list8", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         SuperscriptBox["dim", "2"]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t"}]}]], "Input",
 CellChangeTimes->{
  3.596050843723858*^9, {3.5961926415621214`*^9, 3.5961926618937006`*^9}, {
   3.5966212377879868`*^9, 3.5966212383983936`*^9}, {3.596716321879009*^9, 
   3.5967163243666773`*^9}, {3.5967164130780325`*^9, 3.596716487011505*^9}, 
   3.596716541669075*^9, 3.5967166227983522`*^9, 3.5967166867921734`*^9, 
   3.596716730737569*^9, 3.596716782467184*^9, {3.5967189096476336`*^9, 
   3.5967189109094768`*^9}, {3.5967189931885333`*^9, 3.596718993651839*^9}, {
   3.5967190458207445`*^9, 3.5967190464471626`*^9}, {3.596719155667248*^9, 
   3.5967191575495024`*^9}, {3.596719206436209*^9, 3.596719207065629*^9}, {
   3.5967192507208395`*^9, 3.5967192553499403`*^9}, {3.5971758076639533`*^9, 
   3.5971758155151825`*^9}, {3.597175898433556*^9, 3.5971759022460957`*^9}, {
   3.5971759804253583`*^9, 3.597175988849969*^9}, {3.597221679009631*^9, 
   3.597221682334024*^9}}],

Cell[TextData[{
 StyleBox["The next step is to store the equations axiom 2 imposes: ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[Lambda]", 
      RowBox[{"g", ",", "h"}]], 
     RowBox[{"m", ",", 
      RowBox[{
       RowBox[{"-", "l"}], "+", "p"}]}]], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"h", ",", "l"}]], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "g"}], "+", "k"}], ",", "n"}]], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"k", ",", "n"}]], 
      RowBox[{"m", ",", "p"}]]}]}], TraditionalForm]]],
 StyleBox[". ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list3", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is used to record these identities; there are ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["dim", "5"], TraditionalForm]], "Code"],
 StyleBox[" of them.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5960508310374002`*^9, 3.5960508414673576`*^9}, {
   3.5960508808306007`*^9, 3.5960511116574726`*^9}, {3.5960512943592815`*^9, 
   3.5960513108412695`*^9}, {3.596192709825719*^9, 3.5961927505509176`*^9}, {
   3.5966212419547772`*^9, 3.596621243416755*^9}, {3.596622263759823*^9, 
   3.5966222648555555`*^9}, {3.5967163334657707`*^9, 3.596716335400056*^9}, {
   3.5967190002802773`*^9, 3.596719001407031*^9}, {3.5967196145922995`*^9, 
   3.5967196161983705`*^9}, {3.597175553914941*^9, 3.597175621525981*^9}, 
   3.5971758195478697`*^9, {3.5971759049799223`*^9, 3.5971759059115443`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"g", "=", "1"}], ",", 
      RowBox[{"g", "\[LessEqual]", "dim"}], ",", 
      RowBox[{"g", "++"}], ",", "\[IndentingNewLine]", "\t", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"h", "=", "1"}], ",", 
        RowBox[{"h", "\[LessEqual]", "dim"}], ",", 
        RowBox[{"h", "++"}], ",", "\[IndentingNewLine]", "\t", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "\[LessEqual]", "dim"}], ",", 
          RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", "\t", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"p", "=", "1"}], ",", 
            RowBox[{"p", "\[LessEqual]", "dim"}], ",", 
            RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", "\t", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"l", "=", "1"}], ",", 
              RowBox[{"l", "\[LessEqual]", "dim"}], ",", 
              RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", "\t", 
              RowBox[{
               RowBox[{"tot", "++"}], ";", 
               RowBox[{
                RowBox[{"list3", "[", 
                 RowBox[{"[", "tot", "]"}], "]"}], "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"B", "[", 
                   RowBox[{"[", 
                    RowBox[{"g", ",", "h", ",", "m", ",", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"p", "-", "1"}], ")"}]}], ",", "dim"}], "]"}], 
                    "+", "1"}]}], "]"}], "]"}], "==", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"h", ",", "l", ",", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "g"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}]}], ",", "dim"}], "]"}], 
                    "+", "1"}], ",", "n"}], "]"}], "]"}], 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "n", ",", "m", ",", "p"}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
                 "}"}]}]}]}], "]"}]}], "\[IndentingNewLine]", "\t", "]"}]}], 
         "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
       "]"}]}], "\[IndentingNewLine]", "\t", "]"}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{"g", ",", "h", ",", "m", ",", "p", ",", "l", ",", "tot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.596051145590102*^9, {3.596192787955894*^9, 3.596192815094022*^9}, {
   3.5966212466909437`*^9, 3.5966212475565214`*^9}, {3.596716340423423*^9, 
   3.5967163422596493`*^9}, {3.5967190054947634`*^9, 3.5967190059350576`*^9}, 
   3.597175822809042*^9, {3.597175908152034*^9, 3.5971759086153364`*^9}}],

Cell[TextData[{
 StyleBox["We can now introduce axiom 3, the Reidemeister II move: ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"i", ",", "j"}]], 
      RowBox[{"m", ",", "n"}]], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"m", ",", "n"}]], 
      RowBox[{"k", ",", "l"}]]}], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Delta]", "i"], "k"], 
     SuperscriptBox[
      SubscriptBox["\[Delta]", "j"], "l"]}]}], TraditionalForm]]],
 StyleBox[". ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list4", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" is used to store these identities; there are ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SuperscriptBox["dim", "4"], "Code"], TraditionalForm]]],
 StyleBox[" of them. ",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5960511623522778`*^9, 3.5960512890497427`*^9}, {
   3.596192819730116*^9, 3.596192842663433*^9}, {3.59662224380247*^9, 
   3.596622244855175*^9}, 3.5967165480173225`*^9, {3.596718914722031*^9, 
   3.596718915745741*^9}, {3.597175503873619*^9, 3.597175514828915*^9}, {
   3.5971757506119604`*^9, 3.5971757599161615`*^9}, 3.597175830339057*^9, {
   3.597175917252097*^9, 3.597175918331815*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "dim"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\t", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "\t", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", "dim"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\t", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"l", "=", "1"}], ",", 
            RowBox[{"l", "\[LessEqual]", "dim"}], ",", 
            RowBox[{"l", "++"}], ",", 
            RowBox[{
             RowBox[{"tot", "++"}], ";", 
             RowBox[{
              RowBox[{"list4", "[", 
               RowBox[{"[", "tot", "]"}], "]"}], "=", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "j", ",", "m", ",", "n"}], "]"}], "]"}], 
                   RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n", ",", "k", ",", "l"}], "]"}], 
                    "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "1", ",", "dim"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}], "==", 
                RowBox[{
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"i", ",", "k"}], "]"}], 
                 RowBox[{"KroneckerDelta", "[", 
                  RowBox[{"j", ",", "l"}], "]"}]}]}], "}"}]}]}]}], "]"}]}], 
         "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
       "]"}]}], "\[IndentingNewLine]", "\t", "]"}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{"i", ",", "j", ",", "k", ",", "l", ",", "tot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.596051392085432*^9, {3.596192863331236*^9, 3.5961928829053125`*^9}, 
   3.596716551287506*^9, {3.596718919485216*^9, 3.5967189199745426`*^9}, 
   3.5971758327406554`*^9, {3.597175922306461*^9, 3.597175922920868*^9}}],

Cell[TextData[{
 StyleBox["Axiom 4, the Reidemeister III move, translates into ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"g", ",", "h"}]], 
      RowBox[{"s", ",", "n"}]], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"n", ",", "l"}]], 
      RowBox[{"t", ",", "r"}]]}], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"h", ",", "l"}]], 
      RowBox[{"m", ",", "n"}]], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"g", ",", "m"}]], 
      RowBox[{"o", ",", "p"}]], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"p", ",", "n"}]], 
      RowBox[{"q", ",", "r"}]], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"o", ",", "q"}]], 
      RowBox[{"s", ",", "t"}]]}]}], TraditionalForm]]],
 StyleBox[". There are ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["dim", "6"], TraditionalForm]], "Code"],
 StyleBox[" such identities and they are stored in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list5", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[".",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.596052187820923*^9, 3.5960521978626127`*^9}, {
   3.596193449158495*^9, 3.5961937016001005`*^9}, {3.596622273686464*^9, 
   3.5966222741287627`*^9}, 3.596716630478495*^9, {3.596719055958531*^9, 
   3.5967190564518595`*^9}, {3.5967196427031107`*^9, 3.596719657512012*^9}, {
   3.5971756341934185`*^9, 3.5971756355062923`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"g", "=", "1"}], ",", 
      RowBox[{"g", "\[LessEqual]", "dim"}], ",", 
      RowBox[{"g", "++"}], ",", "\[IndentingNewLine]", "\t", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"h", "=", "1"}], ",", 
        RowBox[{"h", "\[LessEqual]", "dim"}], ",", 
        RowBox[{"h", "++"}], ",", "\[IndentingNewLine]", "\t", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"l", "=", "1"}], ",", 
          RowBox[{"l", "\[LessEqual]", "dim"}], ",", 
          RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", "\t", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"s", "=", "1"}], ",", 
            RowBox[{"s", "\[LessEqual]", "dim"}], ",", 
            RowBox[{"s", "++"}], ",", "\[IndentingNewLine]", "\t", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"t", "=", "1"}], ",", 
              RowBox[{"t", "\[LessEqual]", "dim"}], ",", 
              RowBox[{"t", "++"}], ",", "\[IndentingNewLine]", "\t", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"r", "=", "1"}], ",", 
                RowBox[{"r", "\[LessEqual]", "dim"}], ",", 
                RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", "\t", 
                RowBox[{
                 RowBox[{"tot", "++"}], ";", 
                 RowBox[{
                  RowBox[{"list5", "[", 
                   RowBox[{"[", "tot", "]"}], "]"}], "=", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"g", ",", "h", ",", "s", ",", "n"}], "]"}], "]"}],
                     "*", 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"n", ",", "l", ",", "t", ",", "r"}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
                    "\[Equal]", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"h", ",", "l", ",", "m", ",", "n"}], "]"}], "]"}],
                     "*", 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"g", ",", "m", ",", "o", ",", "p"}], "]"}], "]"}],
                     "*", 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", ",", "n", ",", "q", ",", "r"}], "]"}], "]"}],
                     "*", 
                    RowBox[{"B", "[", 
                    RowBox[{"[", 
                    RowBox[{"o", ",", "q", ",", "s", ",", "t"}], "]"}], 
                    "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", "1", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "dim"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"q", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
                   "}"}]}]}]}], "\[IndentingNewLine]", "\t", "]"}]}], 
             "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", 
           "\t", "]"}]}], "\[IndentingNewLine]", "\t", "]"}]}], 
       "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", "]"}
     ], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "g", ",", "h", ",", "l", ",", "k", ",", "s", ",", "t", ",", "r", ",", 
     "tot"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.592914223140257*^9, 3.592914234664137*^9}, {
   3.5929163605208836`*^9, 3.5929163608392553`*^9}, {3.5929182200151367`*^9, 
   3.592918238362521*^9}, {3.59291838335637*^9, 3.5929183998316116`*^9}, 
   3.5929184427971287`*^9, {3.5934309106289945`*^9, 3.5934309716798077`*^9}, {
   3.5934463980621867`*^9, 3.593446549899254*^9}, {3.593446803559722*^9, 
   3.593446818425291*^9}, {3.59345056004963*^9, 3.5934505749412155`*^9}, 
   3.593451817746882*^9, {3.5934534615635147`*^9, 3.5934534634848795`*^9}, 
   3.5934542734702168`*^9, {3.593454916265728*^9, 3.593455224310912*^9}, 
   3.5934552640211887`*^9, {3.5934561072451525`*^9, 3.593454394492283*^9}, {
   3.593454599096902*^9, 3.593454604800329*^9}, {3.5934551429382925`*^9, 
   3.5934553181976085`*^9}, {3.593498279663745*^9, 3.5934982850758343`*^9}, {
   3.5934993371266565`*^9, 3.5934994264451585`*^9}, {3.593499902169593*^9, 
   3.593499923962143*^9}, {3.5935000259966283`*^9, 3.5935000523113503`*^9}, {
   3.5935001408379107`*^9, 3.593500483798382*^9}, {3.59350065354533*^9, 
   3.5935006573136435`*^9}, {3.593515380009329*^9, 3.593515393582679*^9}, {
   3.5935154708931603`*^9, 3.5935154960360823`*^9}, {3.596050678582755*^9, 
   3.5960506790610743`*^9}, {3.596050787230199*^9, 3.596050816434655*^9}, 
   3.5960511397992344`*^9, 3.5960511702595487`*^9, {3.596051333537391*^9, 
   3.596051335437662*^9}, 3.596051368959007*^9, {3.5960514693409367`*^9, 
   3.5960514723569393`*^9}, 3.596051737374625*^9, 3.5960519077852244`*^9, {
   3.596052015128787*^9, 3.596052018680155*^9}, {3.5960521259456716`*^9, 
   3.5960521273125744`*^9}, 3.5960521636918297`*^9, {3.5960522165370665`*^9, 
   3.59605222072585*^9}, {3.5961937363212814`*^9, 3.5961937699777594`*^9}, {
   3.5967166334094524`*^9, 3.5967166556453304`*^9}, {3.596719061292096*^9, 
   3.5967190617363925`*^9}}],

Cell[TextData[{
 StyleBox["Axiom 5, which translates into ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[CurlyPhi]", "i"], "j"], "=", 
    SubscriptBox[
     SuperscriptBox["\[CurlyPhi]", "j"], "i"]}], TraditionalForm]]],
 StyleBox[", and ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[CurlyPhi]", "i"], "m"], 
     SubscriptBox[
      SuperscriptBox["\[CurlyPhi]", "m"], "j"]}], "=", 
    SubscriptBox[
     SuperscriptBox["\[Delta]", "i"], "j"]}], TraditionalForm]]],
 StyleBox[" is now imposed. The resulting identities are stored in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list6", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[" and ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list7", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[", respectively.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5960519244003077`*^9, 3.596052011405308*^9}, {
   3.5960520641955132`*^9, 3.5960521211474657`*^9}, {3.596193261902438*^9, 
   3.596193394158762*^9}, {3.5966222521950855`*^9, 3.5966222529676037`*^9}, 
   3.596716698032695*^9, 3.596716743469095*^9, {3.5967181944278936`*^9, 
   3.5967182615618134`*^9}, {3.596719166015167*^9, 3.5967191664654684`*^9}, {
   3.5967192204135575`*^9, 3.5967192209269075`*^9}, {3.5967196673946314`*^9, 
   3.5967196684063067`*^9}, {3.5971758418687377`*^9, 3.5971758431385903`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "dim"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\t", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "\t", 
        RowBox[{
         RowBox[{"tot", "++"}], ";", 
         RowBox[{
          RowBox[{"list6", "[", 
           RowBox[{"[", "tot", "]"}], "]"}], "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "\[Equal]", 
            RowBox[{"f", "[", 
             RowBox[{"j", ",", "i"}], "]"}]}], "}"}]}], ";"}]}], 
       "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
     "]"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{"i", ",", "j", ",", "tot"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "dim"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\t", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "dim"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", "\t", 
        RowBox[{
         RowBox[{"tot", "++"}], ";", 
         RowBox[{
          RowBox[{"list7", "[", 
           RowBox[{"[", "tot", "]"}], "]"}], "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"i", ",", "k"}], "]"}], 
               RowBox[{"f", "[", 
                RowBox[{"k", ",", "j"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
            "\[Equal]", 
            RowBox[{"KroneckerDelta", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}], "}"}]}], ";"}]}], 
       "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", "\t", 
     "]"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{"Clear", "[", 
    RowBox[{"i", ",", "j", ",", "tot"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.596052206955679*^9, {3.596193361887208*^9, 3.596193371624711*^9}, {
   3.5961934218132305`*^9, 3.596193445271906*^9}, 3.5967167015310264`*^9, 
   3.5967167466352096`*^9, {3.59671917122565*^9, 3.5967191717059717`*^9}, {
   3.5967192247374535`*^9, 3.596719225197762*^9}}],

Cell[TextData[{
 StyleBox["To ensure internal consistency we impose some identities the \
axioms would make redundant. For example, we know the map ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"p", " ", ":", 
    RowBox[{"A", "\[RightArrow]", " ", "A"}]}], TraditionalForm]]],
 " ",
 StyleBox["must obey ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"p", " ", "\[EmptySmallCircle]", " ", "\[CurlyPhi]"}], "=", "p"}],
    TraditionalForm]]],
 StyleBox[". We store the component equalities the expression gives rise to, ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "l"], "  ", 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"h", ",", "g"}]], 
      RowBox[{"l", ",", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "k", "+", "h"}]}]]}], "=", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "l"], " ", 
     SuperscriptBox[
      SubscriptBox["\[CurlyPhi]", "g"], "m"], 
     SuperscriptBox[
      SubscriptBox["\[Lambda]", 
       RowBox[{"h", ",", "m"}]], 
      RowBox[{"l", ",", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "k", "+", "h"}]}]]}]}], TraditionalForm]]],
 StyleBox[" , in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list8", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". There are ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SuperscriptBox["dim", "2"], "Code"], TraditionalForm]]],
 StyleBox[" of these.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5960513883129177`*^9, 3.5960515548269253`*^9}, {
   3.5960515859956985`*^9, 3.596051671829929*^9}, {3.5960518836231203`*^9, 
   3.5960518982708817`*^9}, {3.596192892858967*^9, 3.596193151102438*^9}, {
   3.5966223296348987`*^9, 3.5966223305975447`*^9}, {3.5966529157849073`*^9, 
   3.5966529164483514`*^9}, 3.5967168086006656`*^9, {3.5967192787085676`*^9, 
   3.596719281681557*^9}, {3.5971760239153337`*^9, 3.5971760247819047`*^9}, {
   3.5971762088475046`*^9, 3.597176219576655*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"tot", "=", "0"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"g", "=", "1"}], ",", 
      RowBox[{"g", "\[LessEqual]", "dim"}], ",", 
      RowBox[{"g", "++"}], ",", "\[IndentingNewLine]", "\t", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "dim"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", "\t", 
        RowBox[{
         RowBox[{"tot", "++"}], ";", 
         RowBox[{
          RowBox[{"list8", "[", 
           RowBox[{"[", "tot", "]"}], "]"}], "=", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"h", ",", "g", ",", "l", ",", 
                 RowBox[{
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"h", "-", "1"}], ")"}]}], ",", "dim"}], "]"}], 
                  "+", "1"}]}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "dim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "1", ",", "dim"}], "}"}]}], "]"}], "==", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"g", ",", "m"}], "]"}], "*", 
               RowBox[{"B", "[", 
                RowBox[{"[", 
                 RowBox[{"h", ",", "m", ",", "l", ",", 
                  RowBox[{
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "l"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}], "+", 
                    RowBox[{"(", 
                    RowBox[{"h", "-", "1"}], ")"}]}], ",", "dim"}], "]"}], 
                   "+", "1"}]}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"l", ",", "1", ",", "dim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"h", ",", "1", ",", "dim"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], "}"}]}],
          ";"}]}], "\[IndentingNewLine]", "\t", "]"}]}], 
     "\[IndentingNewLine]", "\t", "]"}], ";"}], "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"g", ",", "k", ",", "tot"}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.5960519290834312`*^9, {3.5961931988032875`*^9, 3.5961932598340497`*^9}, 
   3.596716811663718*^9, {3.5967192925488243`*^9, 3.5967192930651703`*^9}}],

Cell[TextData[{
 StyleBox["We are finally ready to find all the spin crossings. We first \
concatenate the full set of equations (",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list3", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[" to ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["list8", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[") into a sinlge list. We then solve these equations for the \
variables contained within the array ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["B", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[", the components of the crossing. The solutions are initally \
stored in ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["sols2", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[" and then extracted for viewing convenience in ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["CC", "i"], "Code"], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.5961938040455136`*^9, 3.5961939919500113`*^9}, {
   3.59662128407596*^9, 3.5966212856910405`*^9}, 3.596716573161149*^9, 
   3.596717442899063*^9, {3.596718940713422*^9, 3.596718941403885*^9}, {
   3.5971759534161763`*^9, 3.5971759539365244`*^9}, {3.5972218007620583`*^9, 
   3.5972218914956474`*^9}, {3.597221963282646*^9, 3.597221963339659*^9}, {
   3.5972238538013873`*^9, 3.5972238783977623`*^9}, {3.5972239894537325`*^9, 
   3.597224048709201*^9}, 3.5972241044553375`*^9}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"eqns2", "=", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"list3", "//", "Simplify"}], "//", "DeleteDuplicates"}], 
          ",", "1"}], "]"}], "//", "Flatten"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"list4", "//", "DeleteDuplicates"}], ",", "1"}], "]"}], "//",
         "Flatten"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"list5", "//", "DeleteDuplicates"}], "//", "Simplify"}], 
          ",", "1"}], "]"}], "//", "Flatten"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"list6", "//", "DeleteDuplicates"}], ",", "1"}], "]"}], "//",
         "Flatten"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"list7", "//", "DeleteDuplicates"}], ",", "1"}], "]"}], "//",
         "Flatten"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"list8", "//", "Simplify"}], "//", "DeleteDuplicates"}], 
          ",", "1"}], "]"}], "//", "Flatten"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"Parallelize", "[", 
     RowBox[{"sols2", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"eqns2", ",", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"B", "//", "Flatten"}], "//", "DeleteDuplicates"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.593446577740039*^9, 3.5934466040237656`*^9}, {
   3.5934476406983786`*^9, 3.593447671034957*^9}, {3.593447768911605*^9, 
   3.5934477693759365`*^9}, {3.593454137188264*^9, 3.593454175094225*^9}, {
   3.593454261252524*^9, 3.5934542643917856`*^9}, {3.593454456786657*^9, 
   3.593454459769807*^9}, {3.593454509549224*^9, 3.59345451356308*^9}, {
   3.593454797492214*^9, 3.5934548444366446`*^9}, {3.593455410740564*^9, 
   3.5934554109136868`*^9}, {3.593456128731442*^9, 3.593456145288221*^9}, {
   3.5934562128202734`*^9, 3.59345488187755*^9}, {3.593499446895998*^9, 
   3.5934994573338065`*^9}, 3.593499950569815*^9, 3.5935000051581182`*^9, {
   3.593500531166444*^9, 3.593500567901397*^9}, 3.593503650600866*^9, {
   3.59350414883428*^9, 3.593504150377308*^9}, 3.5935041953165336`*^9, 
   3.5935083798939705`*^9, {3.5961940176021423`*^9, 3.5961940253993497`*^9}, {
   3.5966212912257414`*^9, 3.5966212923224773`*^9}, {3.5967163604838495`*^9, 
   3.59671636213795*^9}, 3.596716577200842*^9, 3.596716664040943*^9, 
   3.596716710243857*^9, 3.5967167662073145`*^9, {3.596716896370406*^9, 
   3.59671690432372*^9}, {3.596718945591683*^9, 3.596718946201087*^9}, {
   3.5967190224170837`*^9, 3.5967190235288296`*^9}, {3.5967190747130747`*^9, 
   3.5967190752374287`*^9}, {3.5967191832847147`*^9, 3.596719183818076*^9}, {
   3.59671923315709*^9, 3.5967192336634293`*^9}, {3.5967193039734683`*^9, 
   3.5967193050742073`*^9}, {3.5967197093607063`*^9, 3.596719769477929*^9}, {
   3.597175858298681*^9, 3.5971758609964776`*^9}, {3.5971759361226597`*^9, 
   3.597175948501912*^9}, {3.597176241764428*^9, 3.5971762696570044`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"CC", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["CC", "i"], "=", 
       RowBox[{"B", "/.", 
        RowBox[{"sols2", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "sols2", "]"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.592917060040908*^9, 3.5929171266381917`*^9}, 
   3.596194031247255*^9}],

Cell[TextData[{
 StyleBox["All possible spin crossings, for the inital order ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["dim", "Code",
  FontFamily->"Arial",
  FontSize->14,
  Background->None],
 StyleBox[", are displayed.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.59717632976404*^9, 3.597176349755357*^9}, {
  3.597221932053397*^9, 3.5972219350455265`*^9}, {3.5972241522731905`*^9, 
  3.5972241701150723`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CC", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "//", "MatrixForm"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols2", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.59291713223411*^9, 3.5929171507758374`*^9}, {
   3.592917214980451*^9, 3.5929172364480724`*^9}, {3.592917267908265*^9, 
   3.5929172682510514`*^9}, {3.593454642226616*^9, 3.5934546425028048`*^9}, 
   3.5961940331235094`*^9, {3.596217134256523*^9, 3.5962171409489756`*^9}, 
   3.5966225085826283`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0"},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"1", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "1"},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", 
            RowBox[{"-", "1"}]}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"1", "0"},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"1", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "1"},
           {"0", "0"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"0", "0"},
           {"0", "1"}
          },
          
          GridBoxAlignment->{
           "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
            "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.596622515845483*^9, 3.5966513941133385`*^9, 3.5966514407775636`*^9, 
   3.5966526448256125`*^9, 3.596652951905073*^9, {3.596653033496665*^9, 
   3.5966530627712517`*^9}, 3.596654955661837*^9, 3.5967163794065027`*^9, 
   3.5967165849580326`*^9, 3.596716668009598*^9, 3.5967167208079367`*^9, 
   3.5967167718490744`*^9, {3.596716908545535*^9, 3.5967169253267665`*^9}, 
   3.5967186001002183`*^9, 3.596718952616382*^9, 3.596719030264332*^9, 
   3.5967190814295654`*^9, 3.596719187740711*^9, 3.596719239830548*^9, 
   3.5967193166939783`*^9, 3.596830240490491*^9, 3.597175878459253*^9, 
   3.597175961218566*^9, 3.59717627729911*^9, 3.5972219224475684`*^9, 
   3.597244018839897*^9, 3.5972440531737647`*^9}]
}, Open  ]],

Cell[TextData[{
 StyleBox["We are one step away of constructing partition functions. We need \
only determine the values of \[Eta] and \[Chi] associated with each of the \
valid spin crossings. Some of those will be topological, others will not be \
topological but will still not distinguish spin structures as well and, \
finally, a few ones will distinguish the spin parity.\n\nWe start by defining \
the value of ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["\[CurlyPhi]", "i"], "j"], TraditionalForm]]],
 StyleBox[" for each possible crossing solution ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["CC", "l"], "Code"], TraditionalForm]]],
 StyleBox[". This information will be stored in the variable ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["gg[i,j,l]", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". ",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5962171279713097`*^9, 3.5962173024318295`*^9}, {
  3.596217352040962*^9, 3.596217516664911*^9}, {3.597176373998503*^9, 
  3.597176375311377*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gg", "[", 
    RowBox[{"i_", ",", "j_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CC", "[", 
       RowBox[{"[", "l", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "k", ",", "j", ",", "k"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5934502816555157`*^9, 3.5934503273980675`*^9}, 
   3.593450462762385*^9, {3.5966526344776983`*^9, 3.59665263648304*^9}, 
   3.596653052177165*^9}],

Cell[TextData[{
 StyleBox["As an element of the algebra, \[Eta] can be written as ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Eta]", "=", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "k"], 
     SubscriptBox["\[Eta]", "k"], 
     SuperscriptBox["h", "k"]}]}], TraditionalForm]]],
 StyleBox[". For each crossing solution ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["CC", "i"], "Code"], TraditionalForm]]],
 StyleBox[" we present the components of \[Eta] stored through the variable ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Eta][i,k]", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". The multiplicative constant ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"|", " ", 
    SubscriptBox["\[DoubleStruckCapitalC]C", "k"], 
    SuperscriptBox["|", 
     RowBox[{"-", "2"}]], " ", 
    SuperscriptBox["R", 
     RowBox[{"-", "2"}]]}], TraditionalForm]]],
 StyleBox[" is ommitted.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.596217600174682*^9, 3.59621779063089*^9}, {
  3.5971765172639256`*^9, 3.597176576084112*^9}, {3.59717661903572*^9, 
  3.5971767313625374`*^9}}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{"i_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CC", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"h", ",", "g", ",", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "l"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
              RowBox[{"(", 
               RowBox[{"h", "-", "1"}], ")"}], "+", 
              RowBox[{"(", 
               RowBox[{"k", "-", "1"}], ")"}], "+", 
              RowBox[{"(", 
               RowBox[{"g", "-", "1"}], ")"}]}], ",", "dim"}], "]"}], "+", 
           "1"}], ",", "l"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", "1", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "1", ",", "dim"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5934498044379835`*^9, 3.5934498133533044`*^9}, {
   3.593449868021225*^9, 3.593449877950268*^9}, {3.5934499767695827`*^9, 
   3.593449979464493*^9}, {3.5934500591552024`*^9, 3.593450105865461*^9}, {
   3.5934503348043375`*^9, 3.593450369351919*^9}, {3.593450407659171*^9, 
   3.5934504161021814`*^9}, {3.5934504736971874`*^9, 
   3.5934504787107267`*^9}, {3.5934983868886843`*^9, 3.593498531267234*^9}, {
   3.5934987240746136`*^9, 3.593498862576437*^9}, {3.5934989011539555`*^9, 
   3.5934989279084806`*^9}, {3.5934996067968965`*^9, 3.59349962737761*^9}, {
   3.5934997460536084`*^9, 3.593499765470334*^9}, {3.593500725102273*^9, 
   3.5935008097024655`*^9}, {3.5935008890678177`*^9, 
   3.5935009506336584`*^9}, {3.593501009069496*^9, 3.593501044319873*^9}, 
   3.5962178167052965`*^9, 3.596217851485525*^9, {3.596651021002601*^9, 
   3.5966510233932056`*^9}, {3.596651066419989*^9, 3.5966510945067825`*^9}, {
   3.5966513268472404`*^9, 3.5966513435324*^9}, {3.596651431476347*^9, 
   3.596651433404628*^9}}],

Cell[TextData[{
 StyleBox["As an element of the algebra, \[Chi] can be written as ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Chi]", "=", 
    RowBox[{
     SubscriptBox["\[CapitalSigma]", "k"], 
     SubscriptBox["\[Chi]", "k"], 
     SuperscriptBox["h", "k"]}]}], TraditionalForm]]],
 StyleBox[". For each crossing solution ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["CC", "i"], "Code"], TraditionalForm]]],
 StyleBox[" we present the components of \[Chi] stored through the variable ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["\[Chi][i,k]", "Code",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox[". ",
  FontFamily->"Arial",
  FontSize->14],
 StyleBox["The multiplicative constant ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{"|", " ", 
    SubscriptBox["\[DoubleStruckCapitalC]C", "k"], 
    SuperscriptBox["|", 
     RowBox[{"-", "2"}]], " ", 
    SuperscriptBox["R", 
     RowBox[{"-", "2"}]]}], TraditionalForm]]],
 StyleBox[" is ommitted.",
  FontFamily->"Arial",
  FontSize->14]
}], "Text",
 CellChangeTimes->{{3.5962178695105653`*^9, 3.5962179098935366`*^9}, 
   3.5971765836221304`*^9, 3.597176700744143*^9}],

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Chi]", "[", 
     RowBox[{"i_", ",", "k_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"gg", "[", 
        RowBox[{"h", ",", "p", ",", "i"}], "]"}], 
       RowBox[{"gg", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "g"}], "+", "1"}], ",", "dim"}], "]"}], "+", "1"}], 
         ",", "q", ",", "i"}], "]"}], 
       RowBox[{
        RowBox[{"CC", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "h"}], "+", "1"}], ",", "dim"}], "]"}], "+", "1"}],
           ",", "g", ",", "l", ",", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "l"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "p"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "q"}], "+", "1"}], ",", "dim"}], "]"}], "+", 
              RowBox[{"(", 
               RowBox[{"k", "-", "1"}], ")"}]}], ",", "dim"}], "]"}], "+", 
           "1"}]}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"h", ",", "1", ",", "dim"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"g", ",", "1", ",", "dim"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "dim"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"p", ",", "1", ",", "dim"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{3.5962179453061895`*^9}],

Cell[TextData[{
 StyleBox["Knowing the possible pairs (\[Eta],\[Chi]) is all the information \
we need to compute partition functions. We invite the reader to verify all \
examples do satisfy ",
  FontFamily->"Arial",
  FontSize->14],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Eta]", "2"], "=", 
    SuperscriptBox["\[Chi]", "2"]}], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.5962179365523467`*^9, 3.5962180022562227`*^9}, {
  3.5971764345788584`*^9, 3.5971764811969137`*^9}, {3.5971765899823704`*^9, 
  3.597176610320908*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{"i", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\t", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Chi]", "[", 
      RowBox[{"i", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "sols2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "dim"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.59344991498862*^9, 3.5934499325631495`*^9}, {
  3.5934499829639874`*^9, 3.5934500223329964`*^9}, {3.5934501290759497`*^9, 
  3.59345014069322*^9}, {3.5934524135147934`*^9, 3.5934524136459084`*^9}, {
  3.5934985376408367`*^9, 3.5934985881358547`*^9}, {3.5934989408522654`*^9, 
  3.5934989504024324`*^9}, {3.593500955916088*^9, 3.5935010017879667`*^9}, {
  3.596218114616263*^9, 3.59621811848985*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5963082068917313`*^9, 3.596308296668582*^9, 3.5963083417116127`*^9, 
   3.596308415820017*^9, 3.5963113791690288`*^9, 3.596621177314521*^9, 
   3.5966215376566224`*^9, 3.596622335539843*^9, 3.5966224495711384`*^9, 
   3.596622515993583*^9, 3.5966513945796533`*^9, 3.596651440986701*^9, 
   3.5966526449937253`*^9, 3.596652952053172*^9, {3.596653033583725*^9, 
   3.59665306285631*^9}, 3.596654955970045*^9, 3.5967163794875565`*^9, 
   3.596716585041089*^9, 3.5967166680976596`*^9, 3.5967167208899813`*^9, 
   3.5967167719491415`*^9, {3.596716908618584*^9, 3.5967169254118237`*^9}, 
   3.5967186004754715`*^9, 3.5967189528475337`*^9, 3.5967190303614*^9, 
   3.596719081515622*^9, 3.5967191878297586`*^9, 3.596719239929618*^9, 
   3.596719316775033*^9, 3.5968302406025667`*^9, 3.597175878550311*^9, 
   3.59717596131863*^9, 3.5971762773841496`*^9, 3.5972220442798123`*^9, 
   3.5972440190280232`*^9, 3.597244053227801*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.5963082068917313`*^9, 3.596308296668582*^9, 3.5963083417116127`*^9, 
   3.596308415820017*^9, 3.5963113791690288`*^9, 3.596621177314521*^9, 
   3.5966215376566224`*^9, 3.596622335539843*^9, 3.5966224495711384`*^9, 
   3.596622515993583*^9, 3.5966513945796533`*^9, 3.596651440986701*^9, 
   3.5966526449937253`*^9, 3.596652952053172*^9, {3.596653033583725*^9, 
   3.59665306285631*^9}, 3.596654955970045*^9, 3.5967163794875565`*^9, 
   3.596716585041089*^9, 3.5967166680976596`*^9, 3.5967167208899813`*^9, 
   3.5967167719491415`*^9, {3.596716908618584*^9, 3.5967169254118237`*^9}, 
   3.5967186004754715`*^9, 3.5967189528475337`*^9, 3.5967190303614*^9, 
   3.596719081515622*^9, 3.5967191878297586`*^9, 3.596719239929618*^9, 
   3.596719316775033*^9, 3.5968302406025667`*^9, 3.597175878550311*^9, 
   3.59717596131863*^9, 3.5971762773841496`*^9, 3.5972220442798123`*^9, 
   3.5972440190280232`*^9, 3.5972440532308035`*^9}]
}, Open  ]],

Cell[TextData[StyleBox["",
 FontFamily->"Arial",
 FontSize->14]], "Text",
 CellChangeTimes->{{3.5962180084423532`*^9, 3.596218248059391*^9}, {
  3.5963082497693157`*^9, 3.5963082529704533`*^9}, {3.596454675639061*^9, 
  3.596454693651124*^9}}]
},
WindowSize->{1584, 763},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb",
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}}
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2691, 69, 330, "Text"],
Cell[3251, 91, 385, 12, 45, "Text"],
Cell[3639, 105, 1940, 28, 43, "Input"],
Cell[5582, 135, 1964, 59, 77, "Text"],
Cell[7549, 196, 452, 13, 43, "Input"],
Cell[8004, 211, 1422, 36, 108, "Input"],
Cell[9429, 249, 2678, 80, 137, "Text"],
Cell[12110, 331, 1725, 43, 233, "Input"],
Cell[13838, 376, 1992, 70, 77, "Text"],
Cell[15833, 448, 2312, 58, 287, "Input"],
Cell[18148, 508, 458, 14, 45, "Text"],
Cell[18609, 524, 2081, 46, 287, "Input"],
Cell[20693, 572, 2743, 67, 245, "Text"],
Cell[CellGroupData[{
Cell[23461, 643, 733, 18, 71, "Input"],
Cell[24197, 663, 466, 9, 35, "Message"]
}, Open  ]],
Cell[24678, 675, 911, 33, 74, "Text"],
Cell[25592, 710, 683, 16, 71, "Input"],
Cell[26278, 728, 1735, 51, 49, "Text"],
Cell[28016, 781, 805, 19, 43, "Input"],
Cell[28824, 802, 2424, 63, 225, "Input"],
Cell[31251, 867, 1657, 47, 48, "Text"],
Cell[32911, 916, 3817, 88, 422, "Input"],
Cell[36731, 1006, 1404, 43, 48, "Text"],
Cell[38138, 1051, 2575, 61, 314, "Input"],
Cell[40716, 1114, 1667, 53, 48, "Text"],
Cell[42386, 1169, 5955, 119, 503, "Input"],
Cell[48344, 1290, 1547, 46, 49, "Text"],
Cell[49894, 1338, 2855, 73, 449, "Input"],
Cell[52752, 1413, 2145, 65, 77, "Text"],
Cell[54900, 1480, 3225, 80, 287, "Input"],
Cell[58128, 1562, 1568, 47, 102, "Text"],
Cell[59699, 1611, 3581, 76, 233, "Input"],
Cell[63283, 1689, 506, 16, 43, "Input"],
Cell[63792, 1707, 454, 14, 45, "Text"],
Cell[CellGroupData[{
Cell[64271, 1725, 668, 16, 71, "Input"],
Cell[64942, 1743, 6731, 168, 101, "Output"]
}, Open  ]],
Cell[71688, 1914, 1166, 32, 163, "Text"],
Cell[72857, 1948, 593, 16, 43, "Input"],
Cell[73453, 1966, 1254, 41, 78, "Text"],
Cell[74710, 2009, 2226, 50, 71, "Input"],
Cell[76939, 2061, 1262, 43, 78, "Text"],
Cell[78204, 2106, 2028, 60, 125, "Input"],
Cell[80235, 2168, 561, 15, 45, "Text"],
Cell[CellGroupData[{
Cell[80821, 2187, 1120, 27, 71, "Input"],
Cell[81944, 2216, 1116, 20, 42, "Output"],
Cell[83063, 2238, 1139, 21, 42, "Output"]
}, Open  ]],
Cell[84217, 2262, 243, 5, 45, "Text"]
}
]
*)

(* End of internal cache information *)

